Hadronization of Heavy Quarks

Heavy-flavor hadrons produced in ultra-relativistic heavy-ion collisions are a sensitive probe for studying hadronization mechanisms of the quark-gluon-plasma. In this work, we survey how different transport models for the simulation of heavy-quark diffusion through a quark-gluon plasma in heavy-ion collisions implement hadronization and how this affects final-state observables. Utilizing the same input charm-quark distribution in all models at the hadronization transition, we find that the transverse-momentum dependence of the nuclear modification factor of various charm hadron species has significant sensitivity to the hadronization scheme. In addition, the charm-hadron elliptic flow exhibits a nontrivial dependence on the elliptic flow of the hadronizing partonic medium.

==> anc/data_coal_Catania_all.dat <==
0.1	0.98286153
0.3	0.96257424
0.5	0.93441782
0.7	0.88376555
0.9	0.82933669
1.1	0.76491635
1.3	0.69107099
1.5	0.63286752
1.7	0.57078841
1.9	0.51217625
2.1	0.45376405
2.3	0.40716851
2.5	0.35998301
2.7	0.32370918
2.9	0.28683677
3.1	0.25793717
3.3	0.22846838
3.5	0.20362833
3.7	0.18559467
3.9	0.16405544
4.1	0.14719691
4.3	0.13336213
4.5	0.1208067
4.7	0.10821224
4.9	0.09924185
5.1	0.08947531
5.3	0.0817733
5.5	0.07355475
5.7	0.06829478
5.9	0.06148715
6.1	0.05777139
6.3	0.0524431
6.5	0.04909329
6.7	0.04463364
6.9	0.04140018
7.1	0.03895504
7.3	0.03615508
7.5	0.03305205
7.7	0.03113049
7.9	0.02914794
8.1	0.02670648
8.3	0.02590905
8.5	0.02403719
8.7	0.02231779
8.9	0.02058942
9.1	0.01968486
9.3	0.01863987
9.5	0.01756732
9.7	0.01646933
9.9	0.01556986
10.1	0.01463775
10.3	0.01379561
10.5	0.01312293
10.7	0.01262952
10.9	0.01182943
11.1	0.01136568
11.3	0.01081362
11.5	0.01020463
11.7	0.0096186
11.9	0.00926764
12.1	0.00859568
12.3	0.00825102
12.5	0.00785103
12.7	0.00748238
12.9	0.00717952
13.1	0.0069093
13.3	0.0064452
13.5	0.00630444
13.7	0.00604566
13.9	0.00569987
14.1	0.00544996
14.3	0.00533124
14.5	0.00507909
14.7	0.00490496
14.9	0.0046497
15.1	0.00445482
15.3	0.00434597
15.5	0.00409628
15.7	0.00399348
15.9	0.00385164
16.1	0.00359657
16.3	0.00346641
16.5	0.0033887
16.7	0.00328037
16.9	0.00316969
17.1	0.00310067
17.3	0.00298475
17.5	0.00289162
17.7	0.0028319
17.9	0.00274078
18.1	0.0026441
18.3	0.00257946
18.5	0.00240657
18.7	0.00237394
18.9	0.00234036
19.1	0.00227103
19.3	0.00213967
19.5	0.00216052
19.7	0.00204101
19.9	0.00204079
20.1	0.

==> anc/data_coal_Catania_allD.dat <==
0.1	0.259885
0.3	0.257324
0.5	0.24956
0.7	0.244095
0.9	0.233253
1.1	0.223681
1.3	0.211796
1.5	0.196254
1.7	0.185575
1.9	0.172642
2.1	0.160935
2.3	0.151302
2.5	0.141336
2.7	0.130834
2.9	0.122421
3.1	0.113384
3.3	0.105329
3.5	0.098067
3.7	0.0923941
3.9	0.0837101
4.1	0.0794983
4.3	0.074133
4.5	0.0685762
4.7	0.0638913
4.9	0.0596046
5.1	0.0551399
5.3	0.051981
5.5	0.0482934
5.7	0.0453736
5.9	0.042233
6.1	0.0394854
6.3	0.0373179
6.5	0.0342813
6.7	0.0322473
6.9	0.0305078
7.1	0.0288093
7.3	0.0271316
7.5	0.025169
7.7	0.0236798
7.9	0.0220393
8.1	0.0209606
8.3	0.019628
8.5	0.0185341
8.7	0.0180792
8.9	0.0166957
9.1	0.0155482
9.3	0.0149949
9.5	0.0139514
9.7	0.0133091
9.9	0.0128639
10.1	0.0119924
10.3	0.0114277
10.5	0.0107098
10.7	0.0101776
10.9	0.00968
11.1	0.00914407
11.3	0.00859244
11.5	0.00828964
11.7	0.00785902
11.9	0.0074801
12.1	0.00723722
12.3	0.00685668
12.5	0.00667112
12.7	0.00612469
12.9	0.00583149
13.1	0.00563042
13.3	0.0053592
13.5	0.00507698
13.7	0.00484738
13.9	0.00463055
14.1	0.0045168
14.3	0.00437703
14.5	0.00413212
14.7	0.00400061
14.9	0.00376967
15.1	0.00367811
15.3	0.00347366
15.5	0.00341291
15.7	0.00327683
15.9	0.00314998
16.1	0.00296443
16.3	0.00296724
16.5	0.00270275
16.7	0.00266285
16.9	0.00257651
17.1	0.00253252
17.3	0.00252691
17.5	0.00243461
17.7	0.00232071
17.9	0.00219799
18.1	0.00215208
18.3	0.00210478
18.5	0.00201863
18.7	0.00197234
18.9	0.00189603
19.1	0.00185371
19.3	0.00178369
19.5	0.00169709
19.7	0.00170552
19.9	0.00168302
20.1	0.

==> anc/data_coal_Duke_all.dat <==
0.	0.768900000000000028
0.5	0.657100000000000017
1.	0.443400000000000016
1.5	0.272299999999999986
2.	0.163599999999999995
2.5	0.102599999999999997
3.	0.0653600000000000014
3.5	0.0422299999999999967
4.	0.0274100000000000003
4.5	0.0202799999999999994
5.	0.0142000000000000008
5.5	0.0103000000000000001
6.	0.00770000000000000025
6.5	0.00504000000000000021
7.	0.00396999999999999957
7.5	0.00308999999999999987
8.	0.00219000000000000011
8.5	0.00197999999999999999
9.	0.0016900000000000001
9.5	0.00106999999999999999
10.	0.000910000000000000002

==> anc/data_coal_Duke_allD.dat <==
0.	0.281263620000000048
0.5	0.254363410000000012
1.	0.195583740000000006
1.5	0.141024170000000004
2.	0.0964585599999999988
2.5	0.0674902799999999997
3.	0.0470984160000000041
3.5	0.0320990229999999974
4.	0.021999266
4.5	0.0172400279999999975
5.	0.0125797800000000005
5.5	0.00921953000000000009
6.	0.00702008999999999966
6.5	0.00462016800000000002
7.	0.00380008399999999958
7.5	0.00279984900000000009
8.	0.00214138200000000027
8.5	0.00194000399999999995
9.	0.00159992300000000006
9.5	0.00102003100000000002
10.	0.000899990000000000035

==> anc/data_coal_LBT_all.dat <==
0.2	0.01623101311041727
0.6	0.09993083862504945
1.	0.25154302583590776
1.4	0.44894688672012545
1.8	0.6715814026453847
2.2	0.9053507918358208
2.6	1.1403722229163413
3.	1.3723914559508992
3.4	1.5975093415688266
3.8	1.8152328254136971
4.2	2.0249533563957662
4.6	2.22747762050724
5.	2.4229464496652295
5.4	2.6110142385906157
5.8	2.792954708192654
6.2	2.9696747392347014
6.6	3.1402957247453434
7.	3.3063418506494764
7.4	3.4682991852028913
7.8	3.626092466015171
8.2	3.7801179345482074
8.6	3.930696270693767
9.	4.078077589758228
9.4	4.222632582523632
9.8	4.364579721070161
10.2	4.5035165322615915
10.6	4.6402793631016594
11.	4.775247016365609
11.4	4.9074922351793875
11.8	5.037800962169025
12.2	5.166587595870142
12.6	5.293727914214229
13.	5.418453167788018
13.4	5.542173959459788
13.8	5.663888910994524
14.2	5.784450377723656
14.6	5.903820037255936
15.	6.021511468460279
15.4	6.138110127449467
15.8	6.252829311242389
16.2	6.366594455420073
16.6	6.479876576037072
17.	6.591485749678443
17.4	6.702368449257186
17.8	6.811536421241594
18.2	6.920334061188997
18.6	7.027891080222118
19.	7.134530416530397
19.4	7.2404347173646535
19.8	7.345330441008535

==> anc/data_coal_LBT_allD.dat <==
0.2	0.6518133170669681
0.6	0.7115148379181302
1.	0.8207533051650913
1.4	0.9649034117948482
1.8	1.1313421132910286
2.2	1.3092962836325794
2.6	1.492633132892016
3.	1.6774491230506443
3.4	1.8615598094873305
3.8	2.043148185982567
4.2	2.221742705149945
4.6	2.397225497148167
5.	2.569158202235591
5.4	2.737530506424718
5.8	2.9027338547202386
6.2	3.064760859964427
6.6	3.2233106441583135
7.	3.378692526322086
7.4	3.5316364176965185
7.8	3.6809112844647593
8.2	3.8286013972890736
8.6	3.9732071587531435
9.	4.11542520583334
9.4	4.255640710210231
9.8	4.39385633042746
10.2	4.529598999141017
10.6	4.663329100161623
11.	4.795628758684949
11.4	4.925623414770417
11.8	5.0540230774392425
12.2	5.181121169714545
12.6	5.306732676149384
13.	5.430067489433036
13.4	5.552745207902013
13.8	5.673389069336407
14.2	5.793007208404624
14.6	5.911434147202494
15.	6.028502045210545
15.4	6.144056442471247
15.8	6.258559985951375
16.2	6.371905390311411
16.6	6.48418833550999
17.	6.595648922619832
17.4	6.706415716352421
17.8	6.814729524673771
18.2	6.923457922709428
18.6	7.030736803397366
19.	7.1371558647727005
19.4	7.2427945427994675
19.8	7.3475168443171235

==> anc/data_coal_TAMU_all.dat <==
0.05	0.97352
0.15	0.97338
0.25	0.97282
0.35	0.97313
0.45	0.97183
0.55	0.96824
0.65	0.96285
0.75	0.95595
0.85	0.94853
0.95	0.94046
1.05	0.93054
1.15	0.92136
1.25	0.91308
1.35	0.90558
1.45	0.89914
1.55	0.8936
1.65	0.88857
1.75	0.88374
1.85	0.87906
1.95	0.87402
2.05	0.86865
2.15	0.86291
2.25	0.85729
2.35	0.85145
2.45	0.84556
2.55	0.83968
2.65	0.83378
2.75	0.82792
2.85	0.822
2.95	0.81574
3.05	0.80933
3.15	0.80262
3.25	0.79566
3.35	0.78851
3.45	0.78117
3.55	0.77343
3.65	0.7655
3.75	0.75727
3.85	0.74863
3.95	0.74001
4.05	0.73126
4.15	0.72226
4.25	0.71271
4.35	0.70307
4.45	0.69368
4.55	0.68356
4.65	0.67383
4.75	0.66362
4.85	0.65387
4.95	0.64353
5.05	0.63343
5.15	0.62285
5.25	0.61255
5.35	0.60184
5.45	0.59228
5.55	0.58145
5.65	0.57116
5.75	0.56073
5.85	0.55015
5.95	0.54042
6.05	0.52961
6.15	0.51937
6.25	0.51007
6.35	0.50049
6.45	0.4914
6.55	0.48076
6.65	0.47117
6.75	0.46117
6.85	0.4522
6.95	0.44282
7.05	0.43442
7.15	0.42446
7.25	0.41569
7.35	0.4071
7.45	0.3999
7.55	0.39146
7.65	0.38297
7.75	0.37342
7.85	0.36601
7.95	0.35895
8.05	0.35039
8.15	0.34158
8.25	0.33526
8.35	0.32896
8.45	0.3214
8.55	0.31377
8.65	0.30675
8.75	0.30053
8.85	0.29345
8.95	0.2857
9.05	0.28152
9.15	0.27414
9.25	0.26974
9.35	0.26285
9.45	0.25724
9.55	0.25069
9.65	0.24537
9.75	0.23895
9.85	0.23542
9.95	0.23066
10.05	0.2249
10.15	0.2225
10.25	0.21451
10.35	0.21169
10.45	0.20475
10.55	0.20173
10.65	0.1965
10.75	0.19255
10.85	0.18788
10.95	0.18453
11.05	0.18104
11.15	0.17721
11.25	0.17254
11.35	0.16879
11.45	0.1668
11.55	0.16008
11.65	0.16033
11.75	0.15481
11.85	0.15047
11.95	0.14741
12.05	0.14596
12.15	0.13912
12.25	0.13824
12.35	0.13485
12.45	0.13384
12.55	0.12888
12.65	0.12843
12.75	0.12164
12.85	0.12296
12.95	0.11888
13.05	0.11558
13.15	0.1153
13.25	0.11104
13.35	0.10892
13.45	0.10717
13.55	0.1049
13.65	0.10194
13.75	0.10225
13.85	0.09986
13.95	0.09742
14.05	0.09347
14.15	0.09248
14.25	0.09343
14.35	0.08844
14.45	0.08883
14.55	0.08381
14.65	0.08287
14.75	0.08142
14.85	0.0786
14.95	0.07908
15.05	0.07778
15.15	0.07389
15.25	0.07399
15.35	0.07224
15.45	0.07025
15.55	0.06795
15.65	0.06878
15.75	0.06668
15.85	0.06514
15.95	0.06405
16.05	0.06323
16.15	0.06182
16.25	0.05979
16.35	0.05764
16.45	0.05805
16.55	0.05749
16.65	0.0566
16.75	0.05543
16.85	0.05548
16.95	0.05361
17.05	0.05323
17.15	0.05102
17.25	0.05118
17.35	0.04985
17.45	0.04908
17.55	0.04878
17.65	0.04515
17.75	0.04598
17.85	0.04499
17.95	0.04591
18.05	0.04159
18.15	0.04263
18.25	0.04185
18.35	0.04165
18.45	0.04085
18.55	0.03955
18.65	0.04027
18.75	0.03908
18.85	0.03604
18.95	0.03702
19.05	0.03542
19.15	0.03469
19.25	0.03552
19.35	0.03422
19.45	0.03555
19.55	0.03541
19.65	0.03305
19.75	0.03117
19.85	0.03102
19.95	0.03051
20.05	0.03092

==> anc/data_coal_TAMU_allD.dat <==
0.05	0.51689
0.15	0.51627
0.25	0.51492
0.35	0.51131
0.45	0.50756
0.55	0.50352
0.65	0.49905
0.75	0.49423
0.85	0.4891
0.95	0.48337
1.05	0.47689
1.15	0.46957
1.25	0.46186
1.35	0.4535
1.45	0.44503
1.55	0.43643
1.65	0.42778
1.75	0.41891
1.85	0.41001
1.95	0.40088
2.05	0.39194
2.15	0.38315
2.25	0.37434
2.35	0.36555
2.45	0.35699
2.55	0.34863
2.65	0.34031
2.75	0.33226
2.85	0.32433
2.95	0.31657
3.05	0.30915
3.15	0.30173
3.25	0.29448
3.35	0.28752
3.45	0.28077
3.55	0.27409
3.65	0.26769
3.75	0.2614
3.85	0.25513
3.95	0.24927
4.05	0.24357
4.15	0.23803
4.25	0.23242
4.35	0.22702
4.45	0.22201
4.55	0.21682
4.65	0.21205
4.75	0.20722
4.85	0.20277
4.95	0.19824
5.05	0.19393
5.15	0.18957
5.25	0.18546
5.35	0.18133
5.45	0.1777
5.55	0.17371
5.65	0.17001
5.75	0.16639
5.85	0.16276
5.95	0.15946
6.05	0.15596
6.15	0.15263
6.25	0.1497
6.35	0.14671
6.45	0.14391
6.55	0.14068
6.65	0.13783
6.75	0.13488
6.85	0.13227
6.95	0.12959
7.05	0.12719
7.15	0.12439
7.25	0.12197
7.35	0.1196
7.45	0.11763
7.55	0.11533
7.65	0.11305
7.75	0.1105
7.85	0.10852
7.95	0.10667
8.05	0.10441
8.15	0.10209
8.25	0.10045
8.35	0.09882
8.45	0.09687
8.55	0.0949
8.65	0.0931
8.75	0.09151
8.85	0.08969
8.95	0.08771
9.05	0.08664
9.15	0.08477
9.25	0.08365
9.35	0.0819
9.45	0.08047
9.55	0.07881
9.65	0.07745
9.75	0.07583
9.85	0.07492
9.95	0.07371
10.05	0.07224
10.15	0.07163
10.25	0.06958
10.35	0.06887
10.45	0.06707
10.55	0.06631
10.65	0.06496
10.75	0.06394
10.85	0.06273
10.95	0.06187
11.05	0.06096
11.15	0.05996
11.25	0.05874
11.35	0.05774
11.45	0.05721
11.55	0.05544
11.65	0.0555
11.75	0.05405
11.85	0.05289
11.95	0.05208
12.05	0.05168
12.15	0.04982
12.25	0.0496
12.35	0.04867
12.45	0.04841
12.55	0.04701
12.65	0.04688
12.75	0.04501
12.85	0.04533
12.95	0.04424
13.05	0.04326
13.15	0.04325
13.25	0.04205
13.35	0.04142
13.45	0.04092
13.55	0.04027
13.65	0.03942
13.75	0.03946
13.85	0.0388
13.95	0.03807
14.05	0.0369
14.15	0.03664
14.25	0.03687
14.35	0.03538
14.45	0.03552
14.55	0.03398
14.65	0.03368
14.75	0.03329
14.85	0.03241
14.95	0.03252
15.05	0.03216
15.15	0.03088
15.25	0.03093
15.35	0.03037
15.45	0.0298
15.55	0.029
15.65	0.02925
15.75	0.02856
15.85	0.02813
15.95	0.02778
16.05	0.02742
16.15	0.027
16.25	0.02634
16.35	0.02563
16.45	0.02579
16.55	0.02555
16.65	0.02525
16.75	0.02485
16.85	0.02484
16.95	0.0242
17.05	0.02409
17.15	0.02335
17.25	0.0234
17.35	0.0229
17.45	0.02262
17.55	0.02258
17.65	0.02122
17.75	0.02147
17.85	0.02114
17.95	0.02152
18.05	0.0199
18.15	0.02032
18.25	0.02002
18.35	0.01991
18.45	0.01957
18.55	0.01912
18.65	0.0194
18.75	0.01899
18.85	0.01778
18.95	0.01816
19.05	0.01755
19.15	0.01733
19.25	0.01764
19.35	0.0171
19.45	0.01762
19.55	0.01755
19.65	0.01662
19.75	0.01586
19.85	0.01577
19.95	0.01571
20.05	0.01574

==> anc/data_coal_nantes_new.dat <==
0.100000001	0.8836342044152903
0.300000012	0.8536166348095917
0.5	0.7985513882717518
0.699999988	0.7266413398916094
0.900000036	0.6465816936202089
1.10000002	0.5655695980375167
1.30000007	0.4886261354408765
1.5	0.41856205452629897
1.70000005	0.35657828016495136
1.89999998	0.30287995225080117
2.10000014	0.25690591838055565
2.29999995	0.2178725395146652
2.5	0.1849430824327998
2.70000005	0.15716968747443238
2.9000001	0.133824016790043
3.10000014	0.11421211959978249
3.29999995	0.0976509437176282
3.5	0.08375251833528341
3.70000005	0.07194213156586879
3.9000001	0.06199061478541797
4.0999999	0.05355292485926595
4.30000019	0.04638038923412624
4.5	0.04022635537358118
4.70000029	0.03502265344844589
4.9000001	0.030535654166690664
5.0999999	0.0266728140032567
5.30000019	0.023369598082056974
5.5	0.020528513223865414
5.70000029	0.018039273590568092
5.9000001	0.015902433966464145
6.0999999	0.014024456011905115
6.30000019	0.01241040899503044
6.5	0.01099856958496988
6.70000029	0.009765810352476052
6.9000001	0.008669307186185011
7.0999999	0.007741743880929889
7.30000019	0.00690549115373827
7.5	0.0061637292273550364
7.70000029	0.005503802579969685
7.9000001	0.004930828871268703
8.10000038	0.004443238021350253
8.30000019	0.003967336893336619
8.5	0.0035798821870050806
8.69999981	0.003219347721859918
8.90000057	0.002894402133320941
9.10000038	0.0026312100711906048
9.30000019	0.002371541154733442
9.5	0.0021372832010429256
9.69999981	0.001947966248023808
9.90000057	0.0017594758582888134
10.1000004	0.0016001242048569498
10.3000002	0.0014520961399858698
10.5	0.0013239346539135578
10.6999998	0.0012032971818633045
10.9000006	0.001099129378923027
11.1000004	0.001006615578105299
11.3000002	0.0009103963489617397
11.5	0.0008343092047104985
11.6999998	0.0007615600847089274
11.9000006	0.0006977889526896227
12.1000004	0.000641922323300237
12.3000002	0.0005853749071361811
12.5	0.0005360431275611584
12.6999998	0.0004958128582150931
12.9000006	0.0004544953734519028
13.1000004	0.00041796931209374096
13.3000002	0.0003857069915591547
13.5	0.00035268145697288687
13.6999998	0.0003242821551469578
13.9000006	0.000298978473337465
14.1000004	0.0002786949711680081
14.3000002	0.00025523055585840586
14.5	0.00023324706330937934
14.6999998	0.0002190024412217219
14.9000006	0.00020138262806643374
15.1000004	0.0001865682948694385
15.3000002	0.0001714753363660052
15.5	0.00015967948024459596
15.6999998	0.00014790502406014284
15.9000006	0.0001375300936319771
16.1000004	0.00012893605232452832
16.3000011	0.00011597547880794863
16.5	0.00011044868619884133
16.7000008	0.00010062573509381913
16.8999996	0.00009483812869938148
17.1000004	0.00008803691331504563
17.3000011	0.00008356755040444123
17.5	0.00007623635026240532
17.7000008	0.0000711500805184883
17.8999996	0.00006613349277568332
18.1000004	0.00006200213913170622
18.3000011	0.000057333202601655865
18.5	0.00005560414838803491
18.7000008	0.00005025113839370125
18.8999996	0.00004682519149498095
19.1000004	0.00004501743935476572
19.3000011	0.000040289162648969414
19.5	0.000037775059755509294
19.7000008	0.00003560631087957151
19.8999996	0.00003229844001259322
20.1000004	0.000031727416569932415
20.3000011	0.000029822725329229215
20.5	0.000028487925437090773
20.7000008	0.00002535351474278123
20.8999996	0.000023894907027170306
21.1000004	0.000022971410244010394
21.3000011	0.000021874319579310847
21.5	0.000019961487334190716
21.7000008	0.000018339453170045294
21.8999996	0.000017490000862182213
22.1000004	0.000016625512338575137
22.3000011	0.000014677864007016145
22.5	0.000015090129292572855
22.7000008	0.00001344494953142474
22.8999996	0.000012599106774598136
23.1000004	0.000012503200863440444
23.3000011	0.000011481443449250343
23.5	0.000011217654228442806
23.7000008	9.97418018478171e-6
23.8999996	9.492874521993848e-6
24.1000004	9.250137960879945e-6
24.3000011	8.741923262369182e-6
24.5	7.5505848153495144e-6
24.7000008	7.4327888546997735e-6
24.8999996	7.299682169682863e-6
25.1000004	6.686669629181079e-6
25.3000011	6.159742480462743e-6
25.5	5.870125997123799e-6
25.7000008	5.708484094529894e-6
25.8999996	5.418618318311899e-6
26.1000004	5.083971764467821e-6
26.3000011	4.375045114714388e-6
26.5	4.627543895496855e-6
26.7000008	4.038662844202529e-6
26.8999996	4.0746677771529534e-6
27.1000004	3.965084181048615e-6
27.3000011	3.336324228252951e-6
27.5	3.4421070359376285e-6
27.7000008	3.127002559205438e-6
27.8999996	2.978775117505387e-6
28.1000004	2.9251137853739706e-6
28.3000011	3.0614608399846463e-6
28.5	2.6096235957313305e-6
28.7000008	2.4313688450178145e-6
28.8999996	2.3220265537994158e-6
29.1000004	2.221561055149289e-6
29.3000011	2.0530590683509567e-6
29.5	1.770338328534206e-6
29.7000008	1.894815292242905e-6
29.8999996	1.705606682206722e-6
30.1000004	1.814639865227503e-6
30.3000011	1.7062191198321392e-6
30.5	1.482309377778941e-6
30.7000008	1.4805698903854291e-6
30.8999996	1.3683144739671422e-6
31.1000004	1.3458468386636596e-6
31.3000011	1.360450527313274e-6
31.5	1.1771204770417267e-6
31.7000008	1.1415980789739854e-6
31.8999996	1.1183515483339438e-6
32.1000023	9.143681827487897e-7
32.2999992	1.0113210715027838e-6
32.5	8.591316539981179e-7
32.7000008	7.722252285089656e-7
32.9000015	8.072618472699398e-7
33.1000023	7.780315621987765e-7
33.2999992	6.663665510107733e-7
33.5	6.85957462728708e-7
33.7000008	7.328554985237269e-7
33.9000015	6.12475936963845e-7
34.1000023	6.871462514973766e-7
34.2999992	5.744142573692585e-7
34.5	6.223367185304447e-7
34.7000008	5.697005468248638e-7
34.9000015	5.578899780975988e-7
35.1000023	5.388997646553291e-7
35.2999992	4.806208240232163e-7
35.5	3.8644409853871015e-7
35.7000008	3.631006179323666e-7
35.9000015	3.457514370274331e-7
36.1000023	3.5075381892307704e-7
36.2999992	3.315292736202152e-7
36.5	3.4454895688396625e-7
36.7000008	3.596415958003618e-7
36.9000015	2.5230576170759067e-7
37.1000023	2.3855138869857135e-7
37.2999992	2.8025154581510836e-7
37.5	2.3934788226931474e-7
37.7000008	3.184263298716106e-7
37.9000015	2.692135147357458e-7
38.1000023	2.18542496428325e-7
38.2999992	1.8286306866982838e-7
38.5	2.3805628870497275e-7
38.7000008	1.8456168381635794e-7
38.9000015	2.052764955387259e-7
39.1000023	1.6559821888112432e-7
39.2999992	1.5236779951833786e-7
39.5	1.7232166443050807e-7
39.7000008	1.7826237847091626e-7
39.9000015	1.2919659502896133e-7

==> anc/data_coal_nantes_old.dat <==
0.100000001	1.0713884594038436
0.300000012	1.0466671983715197
0.5	1.0008138470520593
0.699999988	0.9396299261053078
0.900000036	0.8695345621112237
1.10000002	0.79603613432814
1.30000007	0.7234211623112493
1.5	0.6542415541781561
1.70000005	0.5901614559654611
1.89999998	0.5317269123113173
2.10000014	0.4790345787568998
2.29999995	0.43182143451215793
2.5	0.3897790612220479
2.70000005	0.3523521188832128
2.9000001	0.3190420477807547
3.10000014	0.2895065991254219
3.29999995	0.26314429549477614
3.5	0.2397051096360355
3.70000005	0.21878092698720814
3.9000001	0.20002827614427318
4.0999999	0.18328248905859149
4.30000019	0.1682439766818226
4.5	0.1547177333972435
4.70000029	0.1424956411557453
4.9000001	0.1314837824694043
5.0999999	0.1215355632128276
5.30000019	0.11243206186543907
5.5	0.10427913060564739
5.70000029	0.0967786364287198
5.9000001	0.08997325007957581
6.0999999	0.08374818121114778
6.30000019	0.0780618973256834
6.5	0.07285270124501972
6.70000029	0.06804536285007455
6.9000001	0.06372584750766633
7.0999999	0.05965930365847024
7.30000019	0.055872301954986825
7.5	0.05243304949652185
7.70000029	0.04930600200216883
7.9000001	0.046238596712480005
8.10000038	0.04358201911942217
8.30000019	0.0410784315388706
8.5	0.038683450666317766
8.69999981	0.036482288804628345
8.90000057	0.03442255162870567
9.10000038	0.03256761591097854
9.30000019	0.030786858657921298
9.5	0.02913537696710525
9.69999981	0.027577820387203612
9.90000057	0.026173539353557283
10.1000004	0.02479049493457755
10.3000002	0.023493932735476872
10.5	0.022384758050940437
10.6999998	0.021241866679260146
10.9000006	0.020202643297079468
11.1000004	0.019185323143871197
11.3000002	0.018269591857094928
11.5	0.017416214088845673
11.6999998	0.016562857032951347
11.9000006	0.015823563622778498
12.1000004	0.015075908158259325
12.3000002	0.014434676744635251
12.5	0.013698651033782457
12.6999998	0.013107019817261593
12.9000006	0.0125467279939998
13.1000004	0.011989840260658944
13.3000002	0.011456096605484982
13.5	0.010977538965576267
13.6999998	0.010497065591325285
13.9000006	0.010067814391909853
14.1000004	0.009618452388563386
14.3000002	0.00927468753349504
14.5	0.008867809266048708
14.6999998	0.008462478042561202
14.9000006	0.008135455698680417
15.1000004	0.00781899565821408
15.3000002	0.007465225454540087
15.5	0.007206655744491258
15.6999998	0.00695977829516943
15.9000006	0.006681699569452701
16.1000004	0.006424533118599249
16.3000011	0.006135779397219292
16.5	0.005920487959201931
16.7000008	0.005713225699239007
16.8999996	0.005544055268312041
17.1000004	0.005293886692919901
17.3000011	0.005144650870659135
17.5	0.00486853965576806
17.7000008	0.004697092182304553
17.8999996	0.004494481931689979
18.1000004	0.004389591099299862
18.3000011	0.004245502199441116
18.5	0.004056093333913839
18.7000008	0.003977755476623274
18.8999996	0.003836049905477645
19.1000004	0.003687076771561489
19.3000011	0.00360058986211384
19.5	0.003411939003197064
19.7000008	0.00334345221930082
19.8999996	0.0032025071744648274
20.1000004	0.003118640405006345
20.3000011	0.0029807441638747614
20.5	0.002906600100116635
20.7000008	0.0027861069110923214
20.8999996	0.0027046218412587163
21.1000004	0.0025876597031937176
21.3000011	0.0024973558111581772
21.5	0.002491132954875155
21.7000008	0.002385704215100528
21.8999996	0.002304464702508955
22.1000004	0.0022520498481045067
22.3000011	0.0021922843691725394
22.5	0.002076871682456689
22.7000008	0.0020617782128548013
22.8999996	0.0019707976378483035
23.1000004	0.0018867415694547862
23.3000011	0.001866133543611359
23.5	0.0018344745930925967
23.7000008	0.0016968995381877038
23.8999996	0.001656456723898693
24.1000004	0.0016332827861743578
24.3000011	0.0015881140349584206
24.5	0.0015208880264478619
24.7000008	0.001464735202357833
24.8999996	0.0014506429512323002
25.1000004	0.0014222648690414238
25.3000011	0.0013496581348909937
25.5	0.001308062361088036
25.7000008	0.0012837670092385692
25.8999996	0.0012440820034052774
26.1000004	0.001202187709728469
26.3000011	0.001193612785989953
26.5	0.001158917270862511
26.7000008	0.0011159889321605378
26.8999996	0.0010996247149714445
27.1000004	0.0010715656280796862
27.3000011	0.0010046647376489362
27.5	0.0010098568125195358
27.7000008	0.0009534297613758217
27.8999996	0.0009023446201791392
28.1000004	0.0009255437113700396
28.3000011	0.0009181895143097183
28.5	0.0008890394443749031
28.7000008	0.0008366011109992737
28.8999996	0.0008481691640794869
29.1000004	0.0008141864603253792
29.3000011	0.0007808292889644601
29.5	0.000778354073481135
29.7000008	0.0007466778325087665
29.8999996	0.0007234547649036887
30.1000004	0.000738540658685488
30.3000011	0.0007027497757928015
30.5	0.0006690601682322316
30.7000008	0.0006427957186771745
30.8999996	0.0006237936327962781
31.1000004	0.0006340998665389343
31.3000011	0.0005758141165892377
31.5	0.0005905248311656779
31.7000008	0.0005759819908855396
31.8999996	0.000532255363680711
32.1000023	0.0005441015625557306
32.2999992	0.0005526541105506749
32.5	0.0005232379400884589
32.7000008	0.0005262169815364404
32.9000015	0.0005092368553894916
33.1000023	0.0004927082867931844
33.2999992	0.0004713209623898937
33.5	0.00046140906741243406
33.7000008	0.0004460173481787155
33.9000015	0.0004614907101574976
34.1000023	0.00043841028375615423
34.2999992	0.0004353238815220566
34.5	0.0004131421405315368
34.7000008	0.00039709984955618553
34.9000015	0.0003827937049838772
35.1000023	0.0003850352020673189
35.2999992	0.00037950722612947675
35.5	0.0003920191883432811
35.7000008	0.00034363926230125425
35.9000015	0.00036652481828380206
36.1000023	0.0003193398043562847
36.2999992	0.00031337635472584557
36.5	0.00031331634628038133
36.7000008	0.00033127566238824957
36.9000015	0.0003197705461345447
37.1000023	0.00030580450545665815
37.2999992	0.0003061573375838455
37.5	0.0002855016324161089
37.7000008	0.0002992342190548283
37.9000015	0.00026734303661245083
38.1000023	0.00026285480291250404
38.2999992	0.0002653518099793731
38.5	0.0002760437942661118
38.7000008	0.0002447274177193078
38.9000015	0.00023577617087257305
39.1000023	0.0002533019593387742
39.2999992	0.00023407597211828622
39.5	0.00024343055205520514
39.7000008	0.00021786985019602096
39.9000015	0.0002456628650128647

==> anc/data_coal_phsd.dat <==
1.00E-01	7.25E-01
3.00E-01	7.07E-01
5.00E-01	6.74E-01
7.00E-01	6.27E-01
9.00E-01	5.72E-01
1.10E+00	5.11E-01
1.30E+00	4.50E-01
1.50E+00	3.91E-01
1.70E+00	3.36E-01
1.90E+00	2.86E-01
2.10E+00	2.42E-01
2.30E+00	2.04E-01
2.50E+00	1.71E-01
2.70E+00	1.43E-01
2.90E+00	1.20E-01
3.10E+00	1.01E-01
3.30E+00	8.41E-02
3.50E+00	7.08E-02
3.70E+00	5.94E-02
3.90E+00	4.94E-02
4.10E+00	4.21E-02
4.30E+00	3.54E-02
4.50E+00	3.04E-02
4.70E+00	2.53E-02
4.90E+00	2.16E-02
5.10E+00	1.82E-02
5.30E+00	1.53E-02
5.50E+00	1.34E-02
5.70E+00	1.15E-02
5.90E+00	1.05E-02
6.10E+00	8.97E-03
6.30E+00	7.46E-03
6.50E+00	6.88E-03
6.70E+00	6.05E-03
6.90E+00	5.18E-03
7.10E+00	4.88E-03
7.30E+00	3.96E-03
7.50E+00	3.75E-03
7.70E+00	3.49E-03
7.90E+00	2.60E-03
8.10E+00	2.46E-03
8.30E+00	1.96E-03
8.50E+00	1.67E-03
8.70E+00	1.85E-03
8.90E+00	1.38E-03
9.10E+00	1.90E-03
9.30E+00	1.67E-03
9.50E+00	5.86E-04
9.70E+00	1.11E-03
9.90E+00	1.00E-03
1.01E+01	1.47E-03
1.03E+01	6.44E-04
1.05E+01	7.60E-04
1.07E+01	7.64E-04
1.09E+01	7.11E-04
1.11E+01	2.78E-04
1.13E+01	3.74E-04
1.15E+01	6.57E-04
1.17E+01	3.50E-04
1.19E+01	2.87E-04
1.21E+01	6.08E-04
1.23E+01	2.17E-04
1.25E+01	0.00E+00
1.27E+01	5.15E-04
1.29E+01	5.48E-04
1.31E+01	0.00E+00
1.33E+01	0.00E+00
1.35E+01	0.00E+00
1.37E+01	1.76E-04
1.39E+01	0.00E+00
1.41E+01	4.00E-04
1.43E+01	2.14E-04
1.45E+01	0.00E+00
1.47E+01	2.39E-04
1.49E+01	2.56E-04
1.51E+01	0.00E+00
1.53E+01	3.03E-04
1.55E+01	0.00E+00
1.57E+01	0.00E+00
1.59E+01	0.00E+00
1.61E+01	0.00E+00
1.63E+01	4.00E-04
1.65E+01	0.00E+00
1.67E+01	4.29E-04
1.69E+01	0.00E+00
1.71E+01	0.00E+00
1.73E+01	0.00E+00
1.75E+01	0.00E+00
1.77E+01	0.00E+00
1.79E+01	0.00E+00
1.81E+01	0.00E+00
1.83E+01	0.00E+00
1.85E+01	0.00E+00
1.87E+01	0.00E+00
1.89E+01	0.00E+00
1.91E+01	7.92E-04
1.93E+01	0.00E+00
1.95E+01	0.00E+00
1.97E+01	0.00E+00
1.99E+01	0.00E+00


==> anc/data_frag_all.dat <==
z	Catania, PHSD, LBT, (Nantes & TAMU), (Torino & Duke), LANL
0.01	0.009409938347890525	0.0055633982161194286	0.0018661793671121796	0.004021734101880691	0.008120192511676604	0.
0.02	0.019165222193166343	0.011342987330795645	0.003808109020229416	0.008126608567237044	0.016407511034544568	5.488037484291704e-227
0.03	0.029278963032033138	0.017347931711184733	0.005829257992857919	0.01231829577613381	0.024868540577297947	7.069304503934229e-148
0.04	0.03976479114553421	0.023587838437689964	0.00793328407759847	0.016600650423131913	0.03351013174567063	1.8135788798988342e-108
0.05	0.05063687405897594	0.030072781029602848	0.010124045886728304	0.02097771996335125	0.04233941231562623	6.560713617527109e-85
0.06	0.06190993518797383	0.03681332451392433	0.012405615801736967	0.025453755744629228	0.05136379933175281	2.9140835460969427e-69
0.07	0.07359927258827687	0.04382055191036516	0.014782293886173676	0.030033224876790676	0.060591011752842504	3.978977631876004e-58
0.08	0.08572077771030827	0.05110609220820933	0.017258622843122424	0.03472082289328427	0.07002908366705976	8.317027164178234e-50
0.09	0.09829095404075024	0.05868214991321292	0.019839404106299478	0.03952148726506876	0.07968637809943442	2.327221625902616e-43
0.1	0.1113269354921745	0.06656153624492614	0.022529715162247	0.04444041183168872	0.08957160143463745	3.197000206653441e-38
0.11	0.12484650437731822	0.07475770206667125	0.025334928210467962	0.04948306222000559	0.09969381847807317	4.924791811328334e-34
0.12	0.13886810877671268	0.08328477263176368	0.02826073027871336	0.05465519232709661	0.11006246817823637	1.4744189335021057e-30
0.13	0.1534108790765296	0.0921575842302903	0.03131314492210867	0.059962861950450114	0.12068738003297581	1.254867333107492e-27
0.14	0.16849464341720133	0.10139172282068354	0.0344985556475211	0.0654124556558332	0.1315787912017635	3.982397332830792e-25
0.15	0.184139941752005	0.11100356472924768	0.03782373121867011	0.07101070298115221	0.14274736434521146	5.748603562552925e-23
0.16	0.2003680381677337	0.12101031949846042	0.041295853013132454	0.07676470008333483	0.15420420621187153	4.380246532131892e-21
0.17	0.21720093106607383	0.1314300749609905	0.04492254461977824	0.08268193294482436	0.16596088699070896	1.9739195596035345e-19
0.18	0.23466136074354932	0.14228184461059143	0.04871190388450266	0.08877030226677332	0.17802946044549453	5.746615399836333e-18
0.19	0.2527728138389758	0.15358561733292853	0.0526725376336261	0.09503815018755915	0.19042248484460078	1.1587549867652707e-16
0.2	0.27155952403927264	0.165362409548473	0.056813599328291386	0.10149428897792684	0.20315304469622195	1.7109383578873838e-15
0.21	0.2910464683460953	0.17763431980524882	0.06114482992988974	0.10814803187802229	0.21623477329472152	1.9349945044780675e-14
0.22	0.31125935810583016	0.19042458584074745	0.06567660228634262	0.11500922625693973	0.2296818760785034	1.7389810167303858e-13
0.23	0.33222462389267543	0.20375764410886654	0.07041996938233719	0.12208828929233874	0.24350915479332164	1.2801286786353507e-12
0.24	0.3539693932073265	0.2176591917382956	0.07538671683379965	0.12939624638633868	0.2577320324470879	7.91627342657568e-12
0.25	0.37652145981056345	0.23215625085216376	0.08058942004849126	0.1369447725544885	0.2723665790327575	4.200443979853126e-11
0.26	0.3999092433500262	0.24727723513356153	0.08604150652118545	0.14474623704731457	0.28742953798449355	1.946932014435199e-10
0.27	0.424161737757791	0.2630520184660845	0.09175732378407733	0.15281375148904267	0.3029383533187049	8.003896280451589e-10
0.28	0.44930844669397735	0.2795120054108235	0.09775221359160927	0.16116122184579992	0.31891119739532003	2.956712266252852e-9
0.29	0.4753793040854128	0.2966902031988957	0.10404259298459757	0.1698034045662455	0.33536699921536034	9.925406580866059e-9
0.3	0.5024045775561539	0.3146212948188837	0.11064604295234855	0.1787559672714656	0.3523254731479776	3.057302886334046e-8
0.31	0.5304147522661327	0.33334171265814605	0.11758140549442467	0.18803555440846748	0.36980714795299613	8.714643450466934e-8
0.32	0.5594403923631661	0.35288971201196745	0.12486888997706769	0.19765985832311728	0.38783339593292754	2.3157350625787533e-7
0.33	0.5895119769098466	0.37330544360037093	0.13253018978437892	0.2076476962543316	0.40642646201054217	5.773920675735822e-7
0.34	0.6206597067685273	0.3946310240236706	0.14058861038275383	0.21801909380225337	0.4256094924833995	1.3585498125442456e-6
0.35000000000000003	0.6529132785130614	0.41691060283815456	0.14906921005052837	0.22879537547954984	0.44540656315405475	3.0317738037565333e-6
0.36	0.6863016209841545	0.4401904246351204	0.15799895467531808	0.23999926301748273	0.46584270647261217	6.445872372467188e-6
0.37	0.7208525896157574	0.4645188841510526	0.16740688819137647	0.2516549821676632	0.48694393725524093	0.000013108847385815287
0.38	0.7565926131337094	0.4899465720136749	0.17732432042100643	0.26378837881715084	0.5087372764562983	0.0000255914343198284
0.39	0.7935462866670759	0.5165263082258532	0.1877850343004994	0.27642704531955903	0.5312507723705369	0.00004811278454724047
0.4	0.8317359047215346	0.5443131598927187	0.19882551471545656	0.2896004580389708	0.5545135185228958	0.00008735942733981893
0.41000000000000003	0.8711809268496611	0.5733644389905106	0.21048520144625876	0.30334012720760073	0.5785556673633709	0.00015359131606942092
0.42	0.9118973682251881	0.603739675139393	0.22280676903585553	0.3176797603133237	0.603408438719806	0.00026208767512358273
0.43	0.9538971067019582	0.635500557354843	0.23583643674334248	0.3326554403603139	0.629104121767685	0.0004349797393170336
0.44	0.9971870973333022	0.6687108375877738	0.2496243121427403	0.34830582048627234	0.6556760690480321	0.0007035068638525863
0.45	1.0417684847710333	0.7034361874933089	0.26422477237212355	0.3646723365739697	0.6831586807961377	0.0011107168328251126
0.46	1.0876356034906416	0.739743998259182	0.27969688753919214	0.3817994396641585	0.7115873775278542	0.0017146108941005404
0.47000000000000003	1.1347748554467316	0.7777031114400105	0.29610489135108986	0.3997348501621231	0.7409985584579905	0.0025917098981630238
0.48	1.1831634546092216	0.817383466541993	0.31351870466425497	0.41852983603190597	0.7714295428867092	0.003840991068836688
0.49	1.232768027940737	0.8588556485387648	0.33201451834939827	0.43823951739086925	0.8029184911727791	0.005588116789471863
0.5	1.2835430628418745	0.9021903155246621	0.35167544264144046	0.45892320015246424	0.8355043013025695	0.007989848891748301
0.51	1.335429192028062	0.9474574832757867	0.3725922309967465	0.4806447416159432	0.8692264763439788	0.0112385158431611
0.52	1.3883513083491499	0.9947256395409975	0.39486408740965095	0.5034729511659308	0.9041249572246327	0.015566377399698397
0.53	1.4422165043886055	1.044060656376223	0.4185995671418264	0.527482029518682	0.9402399142698081	0.02124971297747642
0.54	1.4969118349827126	1.0955244637258057	0.4439175818791228	0.5527520502290579	0.9776114897489617	0.028612447179566066
0.55	1.5523019053149574	1.1491734417182107	0.47094852142806626	0.5793694874436724	1.0162794822766577	0.03802911924463441
0.56	1.6082262932353075	1.205056482779341	0.49983550515952824	0.6074277941369942	1.0562829622536378	0.04992700296814797
0.5700000000000001	1.664496822230982	1.263212667712971	0.5307357774385112	0.6370280352785352	1.0976598055690983	0.06478718984794594
0.58	1.720894711367198	1.3236684924512678	0.5638222621518688	0.6682795805212945	1.1404461304589013	0.08314446047040744
0.59	1.7771676408767034	1.3864345744216369	0.5992852920176891	0.7013008610336001	1.184675619659458	0.10558578685305108
0.6	1.8330267872650898	1.4515017597139157	0.6373345284206494	0.7362201949605212	1.2303787067334588	0.13274733074473102
0.61	1.888143900155555	1.5188365449392813	0.6782010867590988	0.7731766856166082	1.2775816015779125	0.16530982874349945
0.62	1.9421485149085196	1.5883757215570022	0.7221398802657124	0.8123211957664236	1.3263051255462481	0.20399228340940911
0.63	1.9946254205007627	1.6600201465289004	0.7694321913309503	0.8538174000870408	1.3765633211953971	0.24954390916263403
0.64	2.045112531246175	1.733627542879564	0.8203884725939521	0.8978429159105925	1.4283617952548464	0.30273431150625
0.65	2.093099343437502	1.809004239065931	0.8753513691480627	0.9445905093138947	1.4816957458335243	0.36434190688098483
0.66	2.1380261932679967	1.8858957696476273	0.9346989362529464	0.9942693691383636	1.5365476159325586	0.4351406172024807
0.67	2.1792845693365765	1.9639762850992262	0.9988480012674175	1.047106435005317	1.5928843047927037	0.5158848968993726
0.68	2.216218769882103	2.0428367602306614	1.0682575802983545	1.1033477560301572	1.6506538562258999	0.6072931702119103
0.6900000000000001	2.2481292290547605	2.1219720542621947	1.1434322038800162	1.1632598436039532	1.7097815285943092	0.7100297718721181
0.7000000000000001	2.274277864472947	2.2007669680782405	1.2249249241695057	1.227130962722112	1.770165134234314	0.8246854943939738
0.71	2.293895815401341	2.278481573739899	1.3133396577990213	1.2952722796793565	1.831669516619655	0.9517568494360539
0.72	2.3061939413397017	2.35423626713832	1.409332348337429	1.3680187463960238	1.8941200112131762	1.0916241484508449
0.73	2.310376427758991	2.426997226259234	1.5136101887662348	1.445729548782963	1.9572947106820446	1.244528498451434
0.74	2.305657791424948	2.4955632536223264	1.6269277974524727	1.528787872138859	2.0209153270775313	1.4105477914320184
0.75	2.2912834840813634	2.558555347933223	1.7500787493183423	1.6175996317069	2.08463641321758	1.58957173977256
0.76	2.266554152491542	2.6144107867188286	1.8838801707141526	1.7125906684854069	2.1480326740074718	1.7812759734707995
0.77	2.2308534187600575	2.6613839980046547	2.029147136397356	1.8142017009572982	2.2105840679783277	1.985095166340391
0.78	2.1836787943421436	2.697557027445641	2.186652262437769	1.922880026331293	2.271658373770388	2.2001950946033677
0.79	2.1246750359663875	2.7208629157343935	2.3570640503570695	2.0390665422644467	2.3304908821374233	2.425443448529135
0.8	2.0536689005469984	2.729125704462103	2.540855073084407	2.1631760569530063	2.3861608819649893	2.659379109969191
0.81	1.9707038765908147	2.7201209608142514	2.7381678865238244	2.2955679922562857	2.4375646559768605	2.900179466975924
0.8200000000000001	1.8760730894068551	2.6916604814108482	2.9486225738812335	2.4365033454891285	2.4833848156817364	3.1456251479434862
0.8300000000000001	1.7703482349984854	2.6417039915149014	3.1710452985471234	2.5860819931036945	2.522056029137712	3.393061301776121
0.84	1.6544021405653273	2.568498964880128	3.403092923352691	2.7441518522981214	2.551727597861117	3.639354196441512
0.85	1.5294224316134226	2.4707469395426145	3.64074655113135	2.910177721100403	2.5702240287543363	3.8808414070265034
0.86	1.3969138602313165	2.3477907743476605	3.8776508023459244	3.0830523159539522	2.575005893687233	4.113273137285626
0.87	1.2586871612626476	2.1998122468700014	4.104293570020025	3.2608244829247557	2.5631351425900557	4.331741135224194
0.88	1.1168328798751073	2.028023604741963	4.307066578108357	3.4403090049440292	2.5312520624526393	4.53059000086211
0.89	0.9736794543401205	1.8348309200609556	4.467341760334033	3.616528136135047	2.4755759342415895	4.703303049491853
0.9	0.8317359047215344	1.6239425679443908	4.560870048085027	3.7819168905026217	2.3919492210655733	4.842350562393154
0.91	0.6936206952043027	1.4003944062980453	4.558079629349557	3.925204541464284	2.2759575788694075	4.938980832975579
0.92	0.5619795920592615	1.1704658927126073	4.426199606603841	4.029873322898451	2.1231779660585213	4.982921056166379
0.93	0.4393964918974352	0.9414696539867211	4.134421309756426	4.072121530046674	1.9296393104143732	4.961929630740645
0.9400000000000001	0.32830209891420364	0.7214111596728382	3.6631612831175664	4.018405547893229	1.692632292747658	4.86108930221756
0.9500000000000001	0.2308858527242181	0.5185338838477981	3.017265399287728	3.8231321618578584	1.4120897308979026	4.661613999749094
0.96	0.1490165555355255	0.3407857279245087	2.2401007991274797	3.4285425015568802	1.0928986043305429	4.338649904436009
0.97	0.08417668146290587	0.19526026815678174	1.4213953940351869	2.7730019358462843	0.7487362700623641	3.8566938931321677
0.98	0.0374144021887281	0.08767700471644725	0.6892838675772245	1.825723677786891	0.40841161951155325	3.158080323614224
0.99	0.009316028873317877	0.021964705120134344	0.18111214960945676	0.7000798545459208	0.12635075531784545	2.1224238636364205
1.	0.	0.	0.	0.	0.	0.
